Language-oriented Semantic Communication for Image Transmission with Fine-Tuned Diffusion Model

Ubiquitous image transmission in emerging applications brings huge overheads to limited wireless resources. Since that text has the characteristic of conveying a large amount of information with very little data, the transmission of the descriptive text of an image can reduce the amount of transmitted data. In this context, this paper develops a novel semantic communication framework based on a text-2-image generative model (Gen-SC). In particular, a transmitter converts the input image to textual modality data. Then the text is transmitted through a noisy channel to the receiver. The receiver then uses the received text to generate images. Additionally, to improve the robustness of text transmission over noisy channels, we designed a transformer-based text transmission codec model. Moreover, we obtained a personalized knowledge base by fine-tuning the diffusion model to meet the requirements of task-oriented transmission scenarios. Simulation results show that the proposed framework can achieve high perceptual quality with reducing the transmitted data volume by up to 99% and is robust to wireless channel noise in terms of portrait image transmission.

==> flops-counter.pytorch-master/ptflops/__init__.py <==
from .flops_counter import get_model_complexity_info


==> flops-counter.pytorch-master/ptflops/flops_counter.py <==
'''
Copyright (C) 2019-2021 Sovrasov V. - All Rights Reserved
 * You may use, distribute and modify this code under the
 * terms of the MIT license.
 * You should have received a copy of the MIT license with
 * this file. If not visit https://opensource.org/licenses/MIT
'''

import sys

import torch.nn as nn

from .pytorch_engine import get_flops_pytorch
from .utils import flops_to_string, params_to_string


def get_model_complexity_info(model, input_res,
                              print_per_layer_stat=True,
                              as_strings=True,
                              input_constructor=None, ost=sys.stdout,
                              verbose=False, ignore_modules=[],
                              custom_modules_hooks={}, backend='pytorch',
                              flops_units=None, param_units=None,
                              output_precision=2):
    assert type(input_res) is tuple
    assert len(input_res) >= 1
    assert isinstance(model, nn.Module)

    if backend == 'pytorch':
        flops_count, params_count = get_flops_pytorch(model, input_res,
                                                      print_per_layer_stat,
                                                      input_constructor, ost,
                                                      verbose, ignore_modules,
                                                      custom_modules_hooks,
                                                      output_precision=output_precision,
                                                      flops_units=flops_units,
                                                      param_units=param_units)
    else:
        raise ValueError('Wrong backend name')

    if as_strings:
        flops_string = flops_to_string(
            flops_count,
            units=flops_units,
            precision=output_precision
        )
        params_string = params_to_string(
            params_count,
            units=param_units,
            precision=output_precision
        )
        return flops_string, params_string

    return flops_count, params_count


==> flops-counter.pytorch-master/ptflops/pytorch_engine.py <==
'''
Copyright (C) 2021 Sovrasov V. - All Rights Reserved
 * You may use, distribute and modify this code under the
 * terms of the MIT license.
 * You should have received a copy of the MIT license with
 * this file. If not visit https://opensource.org/licenses/MIT
'''

import sys
from functools import partial

import torch
import torch.nn as nn

from .pytorch_ops import CUSTOM_MODULES_MAPPING, MODULES_MAPPING
from .utils import flops_to_string, params_to_string


def get_flops_pytorch(model, input_res,
                      print_per_layer_stat=True,
                      input_constructor=None, ost=sys.stdout,
                      verbose=False, ignore_modules=[],
                      custom_modules_hooks={},
                      output_precision=3,
                      flops_units='GMac',
                      param_units='M'):
    global CUSTOM_MODULES_MAPPING
    CUSTOM_MODULES_MAPPING = custom_modules_hooks
    flops_model = add_flops_counting_methods(model)
    flops_model.eval()
    flops_model.start_flops_count(ost=ost, verbose=verbose,
                                  ignore_list=ignore_modules)
    if input_constructor:
        input = input_constructor(input_res)
        _ = flops_model(**input)
    else:
        try:
            batch = torch.ones(()).new_empty((1, *input_res),
                                             dtype=next(flops_model.parameters()).dtype,
                                             device=next(flops_model.parameters()).device)
        except StopIteration:
            batch = torch.ones(()).new_empty((1, *input_res))

        _ = flops_model(batch)

    flops_count, params_count = flops_model.compute_average_flops_cost()
    if print_per_layer_stat:
        print_model_with_flops(
            flops_model,
            flops_count,
            params_count,
            ost=ost,
            flops_units=flops_units,
            param_units=param_units,
            precision=output_precision
        )
    flops_model.stop_flops_count()
    CUSTOM_MODULES_MAPPING = {}

    return flops_count, params_count


def accumulate_flops(self):
    if is_supported_instance(self):
        return self.__flops__
    else:
        sum = 0
        for m in self.children():
            sum += m.accumulate_flops()
        return sum


def print_model_with_flops(model, total_flops, total_params, flops_units='GMac',
                           param_units='M', precision=3, ost=sys.stdout):
    if total_flops < 1:
        total_flops = 1
    if total_params < 1:
        total_params = 1

    def accumulate_params(self):
        if is_supported_instance(self):
            return self.__params__
        else:
            sum = 0
            for m in self.children():
                sum += m.accumulate_params()
            return sum

    def flops_repr(self):
        accumulated_params_num = self.accumulate_params()
        accumulated_flops_cost = self.accumulate_flops() / model.__batch_counter__
        if accumulated_params_num > total_params:
            print('Warning: parameters of some of the modules were counted twice because'
                  ' of multiple links to the same modules.'
                  ' Extended per layer parameters num statistic could be unreliable.')

        return ', '.join([params_to_string(accumulated_params_num,
                                           units=param_units, precision=precision),
                          '{:.3%} Params'.format(accumulated_params_num / total_params),
                          flops_to_string(accumulated_flops_cost,
                                          units=flops_units, precision=precision),
                          '{:.3%} MACs'.format(accumulated_flops_cost / total_flops),
                          self.original_extra_repr()])

    def add_extra_repr(m):
        m.accumulate_flops = accumulate_flops.__get__(m)
        m.accumulate_params = accumulate_params.__get__(m)
        flops_extra_repr = flops_repr.__get__(m)
        if m.extra_repr != flops_extra_repr:
            m.original_extra_repr = m.extra_repr
            m.extra_repr = flops_extra_repr
            assert m.extra_repr != m.original_extra_repr

    def del_extra_repr(m):
        if hasattr(m, 'original_extra_repr'):
            m.extra_repr = m.original_extra_repr
            del m.original_extra_repr
        if hasattr(m, 'accumulate_flops'):
            del m.accumulate_flops

    model.apply(add_extra_repr)
    print(repr(model), file=ost)
    model.apply(del_extra_repr)


def get_model_parameters_number(model):
    params_num = sum(p.numel() for p in model.parameters() if p.requires_grad)
    return params_num


def add_flops_counting_methods(net_main_module):
    # adding additional methods to the existing module object,
    # this is done this way so that each function has access to self object
    net_main_module.start_flops_count = start_flops_count.__get__(net_main_module)
    net_main_module.stop_flops_count = stop_flops_count.__get__(net_main_module)
    net_main_module.reset_flops_count = reset_flops_count.__get__(net_main_module)
    net_main_module.compute_average_flops_cost = compute_average_flops_cost.__get__(
                                                    net_main_module)

    net_main_module.reset_flops_count()

    return net_main_module


def compute_average_flops_cost(self):
    """
    A method that will be available after add_flops_counting_methods() is called
    on a desired net object.

    Returns current mean flops consumption per image.

    """

    for m in self.modules():
        m.accumulate_flops = accumulate_flops.__get__(m)

    flops_sum = self.accumulate_flops()

    for m in self.modules():
        if hasattr(m, 'accumulate_flops'):
            del m.accumulate_flops

    params_sum = get_model_parameters_number(self)
    return flops_sum / self.__batch_counter__, params_sum


def start_flops_count(self, **kwargs):
    """
    A method that will be available after add_flops_counting_methods() is called
    on a desired net object.

    Activates the computation of mean flops consumption per image.
    Call it before you run the network.

    """
    add_batch_counter_hook_function(self)

    seen_types = set()

    def add_flops_counter_hook_function(module, ost, verbose, ignore_list):
        if type(module) in ignore_list:
            seen_types.add(type(module))
            if is_supported_instance(module):
                module.__params__ = 0
        elif is_supported_instance(module):
            if hasattr(module, '__flops_handle__'):
                return
            if type(module) in CUSTOM_MODULES_MAPPING:
                handle = module.register_forward_hook(
                                        CUSTOM_MODULES_MAPPING[type(module)])
            else:
                handle = module.register_forward_hook(MODULES_MAPPING[type(module)])
            module.__flops_handle__ = handle
            seen_types.add(type(module))
        else:
            if verbose and not type(module) in (nn.Sequential, nn.ModuleList) and \
               not type(module) in seen_types:
                print('Warning: module ' + type(module).__name__ +
                      ' is treated as a zero-op.', file=ost)
            seen_types.add(type(module))

    self.apply(partial(add_flops_counter_hook_function, **kwargs))


def stop_flops_count(self):
    """
    A method that will be available after add_flops_counting_methods() is called
    on a desired net object.

    Stops computing the mean flops consumption per image.
    Call whenever you want to pause the computation.

    """
    remove_batch_counter_hook_function(self)
    self.apply(remove_flops_counter_hook_function)
    self.apply(remove_flops_counter_variables)


def reset_flops_count(self):
    """
    A method that will be available after add_flops_counting_methods() is called
    on a desired net object.

    Resets statistics computed so far.

    """
    add_batch_counter_variables_or_reset(self)
    self.apply(add_flops_counter_variable_or_reset)


# ---- Internal functions
def batch_counter_hook(module, input, output):
    batch_size = 1
    if len(input) > 0:
        # Can have multiple inputs, getting the first one
        input = input[0]
        batch_size = len(input)
    else:
        pass
        print('Warning! No positional inputs found for a module,'
              ' assuming batch size is 1.')
    module.__batch_counter__ += batch_size


def add_batch_counter_variables_or_reset(module):

    module.__batch_counter__ = 0


def add_batch_counter_hook_function(module):
    if hasattr(module, '__batch_counter_handle__'):
        return

    handle = module.register_forward_hook(batch_counter_hook)
    module.__batch_counter_handle__ = handle


def remove_batch_counter_hook_function(module):
    if hasattr(module, '__batch_counter_handle__'):
        module.__batch_counter_handle__.remove()
        del module.__batch_counter_handle__


def add_flops_counter_variable_or_reset(module):
    if is_supported_instance(module):
        if hasattr(module, '__flops__') or hasattr(module, '__params__'):
            print('Warning: variables __flops__ or __params__ are already '
                  'defined for the module' + type(module).__name__ +
                  ' ptflops can affect your code!')
            module.__ptflops_backup_flops__ = module.__flops__
            module.__ptflops_backup_params__ = module.__params__
        module.__flops__ = 0
        module.__params__ = get_model_parameters_number(module)


def is_supported_instance(module):
    if type(module) in MODULES_MAPPING or type(module) in CUSTOM_MODULES_MAPPING:
        return True
    return False


def remove_flops_counter_hook_function(module):
    if is_supported_instance(module):
        if hasattr(module, '__flops_handle__'):
            module.__flops_handle__.remove()
            del module.__flops_handle__


def remove_flops_counter_variables(module):
    if is_supported_instance(module):
        if hasattr(module, '__flops__'):
            del module.__flops__
            if hasattr(module, '__ptflops_backup_flops__'):
                module.__flops__ = module.__ptflops_backup_flops__
        if hasattr(module, '__params__'):
            del module.__params__
            if hasattr(module, '__ptflops_backup_params__'):
                module.__params__ = module.__ptflops_backup_params__


==> flops-counter.pytorch-master/ptflops/pytorch_ops.py <==
'''
Copyright (C) 2021 Sovrasov V. - All Rights Reserved
 * You may use, distribute and modify this code under the
 * terms of the MIT license.
 * You should have received a copy of the MIT license with
 * this file. If not visit https://opensource.org/licenses/MIT
'''

import numpy as np
import torch.nn as nn


def empty_flops_counter_hook(module, input, output):
    module.__flops__ += 0


def upsample_flops_counter_hook(module, input, output):
    output_size = output[0]
    batch_size = output_size.shape[0]
    output_elements_count = batch_size
    for val in output_size.shape[1:]:
        output_elements_count *= val
    module.__flops__ += int(output_elements_count)


def relu_flops_counter_hook(module, input, output):
    active_elements_count = output.numel()
    module.__flops__ += int(active_elements_count)


def linear_flops_counter_hook(module, input, output):
    input = input[0]
    # pytorch checks dimensions, so here we don't care much
    output_last_dim = output.shape[-1]
    bias_flops = output_last_dim if module.bias is not None else 0
    module.__flops__ += int(np.prod(input.shape, dtype=np.int64) *
                            output_last_dim + bias_flops)


def pool_flops_counter_hook(module, input, output):
    input = input[0]
    module.__flops__ += int(np.prod(input.shape, dtype=np.int64))


def bn_flops_counter_hook(module, input, output):
    input = input[0]

    batch_flops = np.prod(input.shape, dtype=np.int64)
    if hasattr(module, "affine") and module.affine:
        batch_flops *= 2
    module.__flops__ += int(batch_flops)


def conv_flops_counter_hook(conv_module, input, output):
    # Can have multiple inputs, getting the first one
    input = input[0]

    batch_size = input.shape[0]
    output_dims = list(output.shape[2:])

    kernel_dims = list(conv_module.kernel_size)
    in_channels = conv_module.in_channels
    out_channels = conv_module.out_channels
    groups = conv_module.groups

    filters_per_channel = out_channels // groups
    conv_per_position_flops = int(np.prod(kernel_dims, dtype=np.int64)) * \
        in_channels * filters_per_channel

    active_elements_count = batch_size * int(np.prod(output_dims, dtype=np.int64))

    overall_conv_flops = conv_per_position_flops * active_elements_count

    bias_flops = 0

    if conv_module.bias is not None:

        bias_flops = out_channels * active_elements_count

    overall_flops = overall_conv_flops + bias_flops

    conv_module.__flops__ += int(overall_flops)


def rnn_flops(flops, rnn_module, w_ih, w_hh, input_size):
    # matrix matrix mult ih state and internal state
    flops += w_ih.shape[0]*w_ih.shape[1]
    # matrix matrix mult hh state and internal state
    flops += w_hh.shape[0]*w_hh.shape[1]
    if isinstance(rnn_module, (nn.RNN, nn.RNNCell)):
        # add both operations
        flops += rnn_module.hidden_size
    elif isinstance(rnn_module, (nn.GRU, nn.GRUCell)):
        # hadamard of r
        flops += rnn_module.hidden_size
        # adding operations from both states
        flops += rnn_module.hidden_size*3
        # last two hadamard product and add
        flops += rnn_module.hidden_size*3
    elif isinstance(rnn_module, (nn.LSTM, nn.LSTMCell)):
        # adding operations from both states
        flops += rnn_module.hidden_size*4
        # two hadamard product and add for C state
        flops += rnn_module.hidden_size + rnn_module.hidden_size + rnn_module.hidden_size
        # final hadamard
        flops += rnn_module.hidden_size + rnn_module.hidden_size + rnn_module.hidden_size
    return flops


def rnn_flops_counter_hook(rnn_module, input, output):
    """
    Takes into account batch goes at first position, contrary
    to pytorch common rule (but actually it doesn't matter).
    If sigmoid and tanh are hard, only a comparison FLOPS should be accurate
    """
    flops = 0
    # input is a tuple containing a sequence to process and (optionally) hidden state
    inp = input[0]
    batch_size = inp.shape[0]
    seq_length = inp.shape[1]
    num_layers = rnn_module.num_layers

    for i in range(num_layers):
        w_ih = rnn_module.__getattr__('weight_ih_l' + str(i))
        w_hh = rnn_module.__getattr__('weight_hh_l' + str(i))
        if i == 0:
            input_size = rnn_module.input_size
        else:
            input_size = rnn_module.hidden_size
        flops = rnn_flops(flops, rnn_module, w_ih, w_hh, input_size)
        if rnn_module.bias:
            b_ih = rnn_module.__getattr__('bias_ih_l' + str(i))
            b_hh = rnn_module.__getattr__('bias_hh_l' + str(i))
            flops += b_ih.shape[0] + b_hh.shape[0]

    flops *= batch_size
    flops *= seq_length
    if rnn_module.bidirectional:
        flops *= 2
    rnn_module.__flops__ += int(flops)


def rnn_cell_flops_counter_hook(rnn_cell_module, input, output):
    flops = 0
    inp = input[0]
    batch_size = inp.shape[0]
    w_ih = rnn_cell_module.__getattr__('weight_ih')
    w_hh = rnn_cell_module.__getattr__('weight_hh')
    input_size = inp.shape[1]
    flops = rnn_flops(flops, rnn_cell_module, w_ih, w_hh, input_size)
    if rnn_cell_module.bias:
        b_ih = rnn_cell_module.__getattr__('bias_ih')
        b_hh = rnn_cell_module.__getattr__('bias_hh')
        flops += b_ih.shape[0] + b_hh.shape[0]

    flops *= batch_size
    rnn_cell_module.__flops__ += int(flops)


def multihead_attention_counter_hook(multihead_attention_module, input, output):
    flops = 0

    q, k, v = input

    batch_first = multihead_attention_module.batch_first \
        if hasattr(multihead_attention_module, 'batch_first') else False
    if batch_first:
        batch_size = q.shape[0]
        len_idx = 1
    else:
        batch_size = q.shape[1]
        len_idx = 0

    dim_idx = 2

    qdim = q.shape[dim_idx]
    kdim = k.shape[dim_idx]
    vdim = v.shape[dim_idx]

    qlen = q.shape[len_idx]
    klen = k.shape[len_idx]
    vlen = v.shape[len_idx]

    num_heads = multihead_attention_module.num_heads
    assert qdim == multihead_attention_module.embed_dim

    if multihead_attention_module.kdim is None:
        assert kdim == qdim
    if multihead_attention_module.vdim is None:
        assert vdim == qdim

    flops = 0

    # Q scaling
    flops += qlen * qdim

    # Initial projections
    flops += (
        (qlen * qdim * qdim)  # QW
        + (klen * kdim * kdim)  # KW
        + (vlen * vdim * vdim)  # VW
    )

    if multihead_attention_module.in_proj_bias is not None:
        flops += (qlen + klen + vlen) * qdim

    # attention heads: scale, matmul, softmax, matmul
    qk_head_dim = qdim // num_heads
    v_head_dim = vdim // num_heads

    head_flops = (
        (qlen * klen * qk_head_dim)  # QK^T
        + (qlen * klen)  # softmax
        + (qlen * klen * v_head_dim)  # AV
    )

    flops += num_heads * head_flops

    # final projection, bias is always enabled
    flops += qlen * vdim * (vdim + 1)

    flops *= batch_size
    multihead_attention_module.__flops__ += int(flops)


CUSTOM_MODULES_MAPPING = {}

MODULES_MAPPING = {
    # convolutions
    nn.Conv1d: conv_flops_counter_hook,
    nn.Conv2d: conv_flops_counter_hook,
    nn.Conv3d: conv_flops_counter_hook,
    # activations
    nn.ReLU: relu_flops_counter_hook,
    nn.PReLU: relu_flops_counter_hook,
    nn.ELU: relu_flops_counter_hook,
    nn.LeakyReLU: relu_flops_counter_hook,
    nn.ReLU6: relu_flops_counter_hook,
    # poolings
    nn.MaxPool1d: pool_flops_counter_hook,
    nn.AvgPool1d: pool_flops_counter_hook,
    nn.AvgPool2d: pool_flops_counter_hook,
    nn.MaxPool2d: pool_flops_counter_hook,
    nn.MaxPool3d: pool_flops_counter_hook,
    nn.AvgPool3d: pool_flops_counter_hook,
    nn.AdaptiveMaxPool1d: pool_flops_counter_hook,
    nn.AdaptiveAvgPool1d: pool_flops_counter_hook,
    nn.AdaptiveMaxPool2d: pool_flops_counter_hook,
    nn.AdaptiveAvgPool2d: pool_flops_counter_hook,
    nn.AdaptiveMaxPool3d: pool_flops_counter_hook,
    nn.AdaptiveAvgPool3d: pool_flops_counter_hook,
    # BNs
    nn.BatchNorm1d: bn_flops_counter_hook,
    nn.BatchNorm2d: bn_flops_counter_hook,
    nn.BatchNorm3d: bn_flops_counter_hook,

    nn.InstanceNorm1d: bn_flops_counter_hook,
    nn.InstanceNorm2d: bn_flops_counter_hook,
    nn.InstanceNorm3d: bn_flops_counter_hook,
    nn.GroupNorm: bn_flops_counter_hook,
    nn.LayerNorm: bn_flops_counter_hook,
    # FC
    nn.Linear: linear_flops_counter_hook,
    # Upscale
    nn.Upsample: upsample_flops_counter_hook,
    # Deconvolution
    nn.ConvTranspose1d: conv_flops_counter_hook,
    nn.ConvTranspose2d: conv_flops_counter_hook,
    nn.ConvTranspose3d: conv_flops_counter_hook,
    # RNN
    nn.RNN: rnn_flops_counter_hook,
    nn.GRU: rnn_flops_counter_hook,
    nn.LSTM: rnn_flops_counter_hook,
    nn.RNNCell: rnn_cell_flops_counter_hook,
    nn.LSTMCell: rnn_cell_flops_counter_hook,
    nn.GRUCell: rnn_cell_flops_counter_hook,
    nn.MultiheadAttention: multihead_attention_counter_hook
}

if hasattr(nn, 'GELU'):
    MODULES_MAPPING[nn.GELU] = relu_flops_counter_hook


==> flops-counter.pytorch-master/ptflops/utils.py <==
'''
Copyright (C) 2021 Sovrasov V. - All Rights Reserved
 * You may use, distribute and modify this code under the
 * terms of the MIT license.
 * You should have received a copy of the MIT license with
 * this file. If not visit https://opensource.org/licenses/MIT
'''


def flops_to_string(flops, units=None, precision=2):
    if units is None:
        if flops // 10**9 > 0:
            return str(round(flops / 10.**9, precision)) + ' GMac'
        elif flops // 10**6 > 0:
            return str(round(flops / 10.**6, precision)) + ' MMac'
        elif flops // 10**3 > 0:
            return str(round(flops / 10.**3, precision)) + ' KMac'
        else:
            return str(flops) + ' Mac'
    else:
        if units == 'GMac':
            return str(round(flops / 10.**9, precision)) + ' ' + units
        elif units == 'MMac':
            return str(round(flops / 10.**6, precision)) + ' ' + units
        elif units == 'KMac':
            return str(round(flops / 10.**3, precision)) + ' ' + units
        else:
            return str(flops) + ' Mac'


def params_to_string(params_num, units=None, precision=2):
    if units is None:
        if params_num // 10 ** 6 > 0:
            return str(round(params_num / 10 ** 6, precision)) + ' M'
        elif params_num // 10 ** 3:
            return str(round(params_num / 10 ** 3, precision)) + ' k'
        else:
            return str(params_num)
    else:
        if units == 'M':
            return str(round(params_num / 10.**6, precision)) + ' ' + units
        elif units == 'K':
            return str(round(params_num / 10.**3, precision)) + ' ' + units
        else:
            return str(params_num)


==> flops-counter.pytorch-master/samples/bert.py <==
from functools import partial

import torch
from transformers import BertForSequenceClassification, BertTokenizer

from ptflops import get_model_complexity_info


def bert_input_constructor(input_shape, tokenizer):
    inp_seq = ""
    for _ in range(input_shape[1] - 2):  # there are two special tokens [CLS] and [SEP]
        inp_seq += tokenizer.pad_token  # let's use pad token to form a fake
    # sequence for subsequent flops calculation

    inputs = tokenizer([inp_seq] * input_shape[0], padding=True, truncation=True,
                       return_tensors="pt")
    labels = torch.tensor([1] * input_shape[0])
    # Batch size input_shape[0], sequence length input_shape[128]
    inputs = dict(inputs)
    inputs.update({"labels": labels})
    return inputs


if __name__ == '__main__':
    bert_tokenizer = BertTokenizer.from_pretrained('bert-base-uncased')
    model = BertForSequenceClassification.from_pretrained('bert-base-uncased')
    flops_count, params_count = get_model_complexity_info(
            model, (2, 128), as_strings=True,
            input_constructor=partial(bert_input_constructor, tokenizer=bert_tokenizer),
            print_per_layer_stat=False)
    print('{:<30}  {:<8}'.format('Computational complexity: ', flops_count))
    print('{:<30}  {:<8}'.format('Number of parameters: ', params_count))

# Output:
# Computational complexity:       21.74 GMac
# Number of parameters:           109.48 M


==> flops-counter.pytorch-master/samples/classification.py <==
import argparse
import sys

import torch
import torchvision
from packaging import version
from torchvision import models as models

from ptflops import get_model_complexity_info

pt_models = {'resnet18': models.resnet18,
             'resnet50': models.resnet50,
             'alexnet': models.alexnet,
             'vgg16': models.vgg16,
             'squeezenet': models.squeezenet1_0,
             'densenet': models.densenet161,
             'inception': models.inception_v3,
             'convnext_base': models.convnext_base}

if version.parse(torchvision.__version__) > version.parse('0.15'):
    pt_models['vit_b_16'] = models.vit_b_16


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='ptflops sample script')
    parser.add_argument('--device', type=int, default=0,
                        help='Device to store the model.')
    parser.add_argument('--model', choices=list(pt_models.keys()),
                        type=str, default='resnet18')
    parser.add_argument('--result', type=str, default=None)
    args = parser.parse_args()

    if args.result is None:
        ost = sys.stdout
    else:
        ost = open(args.result, 'w')

    net = pt_models[args.model]()

    if torch.cuda.is_available():
        net.cuda(device=args.device)

    macs, params = get_model_complexity_info(net, (3, 224, 224),
                                             as_strings=True,
                                             print_per_layer_stat=True,
                                             ost=ost)
    print('{:<30}  {:<8}'.format('Computational complexity: ', macs))
    print('{:<30}  {:<8}'.format('Number of parameters: ', params))


==> flops-counter.pytorch-master/setup.py <==
from setuptools import find_packages, setup

readme = open('README.md').read()

VERSION = '0.7'

requirements = [
    'torch',
]

setup(
    # Metadata
    name='ptflops',
    version=VERSION,
    author='Vladislav Sovrasov',
    author_email='sovrasov.vlad@gmail.com',
    url='https://github.com/sovrasov/flops-counter.pytorch',
    description='Flops counter for convolutional networks in'
                'pytorch framework',
    long_description=readme,
    long_description_content_type='text/markdown',
    license='MIT',

    # Package info
    packages=find_packages(exclude=('*test*',)),

    #
    zip_safe=True,
    install_requires=requirements,

    # Classifiers
    classifiers=[
        'Programming Language :: Python :: 3',
    ],
)


==> flops-counter.pytorch-master/tests/common_test.py <==
import pytest
import torch.nn as nn

from ptflops import get_model_complexity_info


class TestOperations:
    @pytest.fixture
    def default_input_image_size(self):
        return (3, 224, 224)

    def test_conv(self, default_input_image_size):
        net = nn.Sequential(nn.Conv2d(3, 2, 3, bias=True))
        macs, params = get_model_complexity_info(net, default_input_image_size,
                                                 as_strings=False,
                                                 print_per_layer_stat=False)

        assert params == 3 * 3 * 2 * 3 + 2
        assert int(macs) == 2759904

    def test_fc(self):
        net = nn.Sequential(nn.Linear(3, 2, bias=True))
        macs, params = get_model_complexity_info(net, (3,),
                                                 as_strings=False,
                                                 print_per_layer_stat=False)

        assert params == 3 * 2 + 2
        assert int(macs) == 8

